Explicit n-descent on elliptic curves. III. Algorithms

This is the third in a series of papers in which we study the n-Selmer group of an elliptic curve, with the aim of representing its elements as curves of degree n in P^{n-1}. The methods we describe are practical in the case n=3 for elliptic curves over the rationals, and have been implemented in Magma. One important ingredient of our work is an algorithm for trivialising central simple algebras. This is of independent interest: for example, it could be used for parametrising Brauer-Severi surfaces.

==> anc/examples-3desc.m <==

/////////////////////////////////////////////////////////////////
//                                                             //
//           Explicit n-descent on elliptic curves             //
//                   Paper III. Algorithms                     // 
//   J.E. Cremona, T.A. Fisher, C. O'Neil, D.Simon, M.Stoll    //
//                                                             //
/////////////////////////////////////////////////////////////////

// This is a MAGMA file that checks the examples in Section 8.
// (It is NOT a general implementation of the algorithms in the paper.)
// 
// This version: T. Fisher, 31/03/2011, MAGMA V2.17-3
// 07/06/2011:  Some edits to match the paper.

printf "\nSection 8.1. An element of III[3]\n";

a4 := -1496259;
a6 := -693495810;
E := EllipticCurve([a4,a6]);
E0 := MinimalModel(E);
assert CremonaReference(E0) eq "681b1";
print "E =",CremonaReference(E0);
assert ThreeTorsionType(E) eq "Generic";

// A 3-torsion point on E
Q := Rationals();
P<X> := PolynomialRing(Q);
f := X^8 - 6*X^4 + 235*X^2 - 3;
L<u> := NumberField(f);
OL := RingOfIntegers(L);
xT := 12*u^6 -36*u^2 + 2115;
yT := -2820*u^7 - 144*u^5 + 16920*u^3 - 662268*u;
T := E(L)![xT,yT];
assert 3*T eq E!0;
lambdaT := (3*xT^2 + a4)/(2*yT); // slope of tangent line
assert lambdaT eq -3*u^7 + 15*u^3 - 705*u;

// An algebraic representative for a 3-Selmer element
alpha := 1/18*(u^6 - u^4 - 9*u^3 - 5*u^2 - 27*u - 3);

// Setting up fields L, L^+, M, M^+ and the maps between them
Lplus := sub<L|u^2>;
P<Y> := PolynomialRing(L);
g := ExactQuotient(f,Y^2-u^2);
assert g eq Y^6 + u^2*Y^4 + (u^4 - 6)*Y^2 + u^6 - 6*u^2 + 235;
M<v> := NumberField(g);
Mplus := sub<M|v^2>;
sigma := hom<L->L|-u>;
tau := hom<M->M|-v>;
u10 := 1/110322*(235*u^6 + 8*u^4 - 1175*u^2 + 24)*v^5 
  + 1/110322*(-235*u^7 - 8*u^5 + 1175*u^3 - 55185*u)*v^4 
  + 1/110322*(16*u^6 + 470*u^4 - 55241*u^2 + 1410)*v^3 
  + 1/55161*(-8*u^7 - 235*u^5 + 40*u^3 - 705*u)*v^2
  + 1/36774*(-235*u^6 - 18395*u^4 + 1175*u^2 + 18363)*v 
  + 1/36774*(235*u^7 + 8*u^5 - 1175*u^3 + 73572*u);
u01 := tau(u10);
assert {r[1]: r in Roots(f,M)} eq {u,-u,v,-v,u10,-u10,u01,-u01};
iota10 := hom<L->M|u10>;
iota01 := hom<L->M|u01>;
T10 := E(M)![iota10(x): x in Eltseq(T)];
T01 := E(M)![iota01(x): x in Eltseq(T)];
assert T01 + T10 eq T;

// The etale algebras R and (R tensor R)
R := car<Q,L>;
RR := car<Q,L,L,L,L,M>;

// Converting alpha to rho 
s := -u^2;
t := 1/486*(u^7 - u^5 - 5*u^3 - 27*u^2 + 240*u - 27)*v^4 
   + 1/486*(-2*u^7 + 2*u^5 - 27*u^4 + 10*u^3 - 237*u + 27)*v^2 
   + 1/162*(-u^7 - 9*u^6 + u^5 + 86*u^3 + 54*u^2 - 240*u + 45);
assert s^3 eq alpha*sigma(alpha);
assert t^3 eq sigma(alpha)*iota10(alpha)*iota01(alpha);
rho := RR!<1, 1, 1, sigma(alpha)/s,s,t/s>;
 
// The Weil pairing as an element of (R tensor R)
zeta3 := 1/110322*(-8*u^7 - 235*u^5 + 40*u^3 - 705*u)*v^5 
   + 1/110322*(-470*u^7 - 16*u^5 + 2350*u^3 - 55209*u)*v^3  
   + 1/36774*(8*u^7 + 235*u^5 + 18347*u^3 + 705*u)*v - 1/2;
assert zeta3^3 eq 1;
eps := RR!<1, 1, 1, 1, 1, zeta3 >;

// Computing a good basis for R (depending on alpha)
alphaconj := Conjugates(alpha);
aa := ideal<OL|alpha>;
ff := Factorization(aa);
FracOL := FieldOfFractions(OL);
ccinv := &*[PowerIdeal(FracOL)| f[1]^(-Floor(f[2]/3)): f in ff];
basL := [L!x : x in Basis(ccinv)];
for ctr in [1..1] do  // perhaps iterate a few times?
  MM := Matrix(8,8,[Conjugates(x): x in basL]);
  MMconj := Matrix(8,8,[ComplexConjugate(x): x in Eltseq(MM)]);
  D := DiagonalMatrix([Abs(x)^(2/3): x in alphaconj]);
  A := MM*D*Transpose(MMconj);
  A := Matrix(8,8,[Re(A[i,j]):i,j in [1..8]]);
  A := A + Transpose(A);
  _,cob := LLLGram(A);
  basL := [&+[cob[i,j]*basL[j]: j in [1..8]]: i in [1..8]];
end for;
basR := [R!<1,0>] cat [R|<0,x>: x in basL];
assert basR eq [ R | 
    <1, 0>,
    <0, 1>,
    <0, 1/3*(-u^7 + 6*u^3 - 235*u)>,
    <0, 1/18*(80*u^7 - 9*u^6 + u^5 - 481*u^3 + 54*u^2 + 18795*u - 2124)>,
    <0, 1/54*(9*u^7 - u^6 + u^4 - 54*u^3 + 5*u^2 + 2142*u - 240)>,
    <0, 1/54*(9*u^7 - u^6 + u^4 - 54*u^3 + 5*u^2 + 2088*u - 240)>,
    <0, 1/6*(-7*u^7 + u^6 + 42*u^3 - 7*u^2 - 1645*u + 237)>,
    <0, 1/54*(97*u^7 - 9*u^6 + 2*u^5 - 584*u^3 + 63*u^2 + 22785*u - 2133)>,
    <0, 1/54*(462*u^7 - 53*u^6 + 6*u^5 - u^4 - 2769*u^3 + 319*u^2 + 108549*u - 
        12423)>
];

// Structure constants for the obstruction algebra (checked below)
strconsts := [
    [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
    [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, -3, 0, -3, -3, 0, 0, 0 ],
    [ 0, 2, 3, 0, 0, 0, 0, 3, 0 ],
    [ 12, 0, -3, 0, 3, 3, 0, 0, 0 ],
    [ 27, 2, -3, 0, 0, 0, -3, 0, 0 ],
    [ 27, -4, 0, 0, 0, 0, 3, -3, 0 ],
    [ 0, -2, -3, 3, 0, -6, 0, -3, -6 ],
    [ 0, 7, -3, 9, 0, 0, 0, -3, 0 ],
    [ -3, 4, 3, 0, -3, 6, -3, 3, 0 ],
    [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
    [ 0, -4, 0, 0, 0, 0, 3, -3, 0 ],
    [ 8, 0, 1, -3, 3, 0, 0, 0, -3 ],
    [ -27, 0, 3, 2, 0, 0, 0, 3, 0 ],
    [ -4, -9, 2, 0, 2, 0, 0, 0, 0 ],
    [ -4, 9, -1, 6, -3, -4, 0, 0, -3 ],
    [ 28, 0, 1, 3, -3, 9, 2, 0, 3 ],
    [ 10, 0, 1, 3, 6, 9, 0, 2, 3 ],
    [ -50, -9, -2, -3, 3, 0, 0, -3, -1 ],
    [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
    [ 12, 0, 6, 0, 6, 0, 0, 0, 0 ],
    [ -27, 0, -3, -4, 0, 0, -3, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 27, 0, 3, 2, 0, 0, 3, 0, 0 ],
    [ -54, 0, -6, 2, 0, 0, -6, 0, 0 ],
    [ 27, 0, 3, -5, 0, 0, 3, 0, 0 ],
    [ 27, 0, 3, -14, 0, 0, 3, 0, 0 ],
    [ 18, 0, 9, -2, 9, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
    [ 27, 2, 3, 0, 0, 0, 0, 3, 0 ],
    [ -4, 0, -1, -6, -1, 0, 0, 0, 3 ],
    [ 27, 0, -3, 2, 0, 0, 0, -3, 0 ],
    [ 8, 9, 0, 9, -2, 0, 0, 0, 0 ],
    [ -4, -9, -3, 3, -1, 2, 0, 0, 3 ],
    [ 4, 0, -6, 6, -8, -9, 2, 0, -3 ],
    [ 4, 0, 6, 6, 1, -9, 0, -4, -3 ],
    [ -23, 9, -3, -3, 1, 0, -9, 3, -1 ],
    [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
    [ 27, 2, -3, 0, 0, 0, -3, 0, 0 ],
    [ -4, -9, 2, 0, 0, 2, 0, 0, 0 ],
    [ -54, 0, 6, -4, 0, 0, 0, 6, 0 ],
    [ -4, -9, 0, -6, 2, -4, 0, 0, -6 ],
    [ 8, 0, 0, -3, 0, 4, 0, 0, 6 ],
    [ 4, 9, 12, 0, 0, 7, -4, 0, 0 ],
    [ -50, 9, 9, 0, -9, -2, 0, 2, 0 ],
    [ 46, 0, 3, 0, 0, -2, 0, 3, -4 ],
    [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
    [ 0, -5, 0, -9, 0, 0, -3, 3, 0 ],
    [ 28, 0, 1, 3, 6, 0, 2, 0, 3 ],
    [ 27, 0, -3, 16, 0, 0, 0, -3, 0 ],
    [ 4, 9, 12, 0, 7, 0, -4, 0, 0 ],
    [ 4, -9, -6, -6, -6, -5, 2, 0, 3 ],
    [ 98, 0, 6, -3, -6, -9, 5, 0, -3 ],
    [ 35, 0, -3, 15, -15, -9, 7, -11, -3 ],
    [ 50, 9, 9, 3, 6, 0, -2, 3, -8 ],
    [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
    [ 0, -5, 6, -6, 6, 0, -3, 3, -6 ],
    [ 10, 0, -5, 3, -3, -9, 0, -4, 3 ],
    [ 27, 0, -3, 7, 0, 0, 0, -3, 0 ],
    [ 4, 9, 9, 0, 7, 9, 0, 2, 0 ],
    [ -50, -9, -15, -6, 3, -5, 0, 2, 3 ],
    [ 35, 0, 3, -3, 3, 0, 7, -5, -3 ],
    [ 134, 0, -6, -3, -6, 0, 0, -7, -3 ],
    [ 68, -18, 9, -6, 6, 0, 0, 1, 1 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
    [ -3, -2, -3, 0, 3, 0, 3, 0, 0 ],
    [ -50, 0, 1, -3, 0, 0, 3, 0, 2 ],
    [ 18, 0, 3, 4, -9, -9, 0, -6, 0 ],
    [ -23, 0, -3, 9, -2, 0, 6, -9, 2 ],
    [ 46, 0, -3, 3, 0, -2, -3, 0, -4 ],
    [ 50, -27, -15, -6, 0, 0, 1, 0, 7 ],
    [ 68, 0, -3, 3, 0, 0, -3, -2, 7 ],
    [ -82, 0, 6, 0, 0, 9, 0, -3, 2 ]
];

function AlgebraToVectorSpace(basR)
  V := VectorSpace(Q,9);
  bb := [&cat[Eltseq(x): x in b]: b in basR];
  psi := hom<V->V|Matrix(9,9,bb)>;
  mapRtoV := func<r|V!(&cat[Eltseq(x): x in r]) @@ psi>;
  return V,mapRtoV;
end function;

function TraceMap(rr)
  x1 := rr[1] + Trace(rr[5]);
  x2 := rr[2] + rr[3] + rr[4] + Trace(rr[6]);
  return R!<x1,x2>;
end function;

function TensorMap(r1,r2)
  a1,b1 := Explode(r1);
  a2,b2 := Explode(r2);
  bb1 := sigma(b1);
  bb2 := sigma(b2);
  c := iota10(b1)*iota01(b2);
  return elt<RR|a1*a2,b1*a2,a1*b2,bb1*bb2,b1*bb2,c>;
end function;

// Computing the structure constants
BB := [TensorMap(basR[i],basR[j]):i,j in [1..9]];
V,mapRtoV := AlgebraToVectorSpace(basR);
cc := [ mapRtoV(TraceMap(<eps[i]*rho[i]*bb[i] : i in [1..6]>)): bb in BB];
// Creating the obstruction algebra
A := AssociativeAlgebra< V | cc : Check := true >;
// Checking structure contstants are as above.
assert strconsts eq [Eltseq(A.i*A.j): i,j in [1..9]];

assert Identity(A) eq A.1;
assert A.2^2 eq -3*A.3 - 3*A.5 - 3*A.6;
assert A.2*A.3 eq 2*A.2 + 3*A.3 + 3*A.8; 
assert A.2*A.4 eq 12*A.1 - 3*A.3 + 3*A.5 + 3*A.6; 
assert A.2*A.5 eq 27*A.1 + 2*A.2 - 3*A.3 - 3*A.7; 
assert A.2*A.6 eq 27*A.1 - 4*A.2 + 3*A.7 - 3*A.8; 
assert A.2*A.7 eq -2*A.2 - 3*A.3 + 3*A.4 - 6*A.6 - 3*A.8 - 6*A.9; 
assert A.2*A.8 eq 7*A.2 - 3*A.3 + 9*A.4 - 3*A.8; 
assert A.2*A.9 eq -3*A.1 + 4*A.2 + 3*A.3 - 3*A.5 + 6*A.6 - 3*A.7 + 3*A.8;

// Printing out some structure constants
// S<a1,a2,a3,a4,a5,a6,a7,a8,a9> := PolynomialRing(Q,9);
// for i in [2..2] do
// for j in [2..9] do
//   printf "a%o*a%o = %o \\\\ \n",i,j,&+[Eltseq(A.i*A.j)[k]*S.k: k in [1..9]];
// end for; end for;
// print [MinimalPolynomial(x): x in Basis(A)];

assert [MinimalPolynomial(x): x in Basis(A)] eq [ X - 1, X^3 + 162, 
  X^3 - 12*X - 227, X^2, X^3 - 12*X - 470, X^3 - 12*X - 470, 
  X^3 - 147*X - 367, X^3 - 201*X + 1307, X^3 + 123*X + 254 ];

// Computing the discriminant
function MyDiscriminant(A:bas := Basis(A))
  _, mm := MatrixAlgebra(A);
  trd := func<x|(1/3)*Trace(mm(x))>;
  trmat := Matrix(9,9,[trd(bas[i]*bas[j]): i,j in [1..9]]);
//  for i in [1..9] do
//    for j in [1..9] do
//      printf "%o & ",trmat[i,j]; 
//    end for;
//    print " &";
//  end for;
//  print trmat;
  return Determinant(trmat);
end function;

assert Abs(Discriminant(OL)) eq 3^11*227^4;
assert Abs(MyDiscriminant(A)) eq 3^20*227^4;
assert IsPower(alpha*OL,3);

// A basis for a maximal order (checked below)
mat0 := Matrix(9,9,[ 
    [ 1/3, 0, 0, 0, 0, 56/3, 42, 101/3, 2438/3 ],
    [ 0, 1/681, 0, 38/2043, 157/681, 95432/2043, 5561/227, 
           25292/681, 1408079/2043 ],
    [ 0, 0, 1/2043, 167/2043, 181/681, 175106/2043, 254/9, 
           29086/681, 8248/9 ],
    [ 0, 0, 0, 1/9, 0, 529/9, 0, 0, 2041/9 ],
    [ 0, 0, 0, 0, 1/3, 53, 35, 160/3, 934 ],
    [ 0, 0, 0, 0, 0, 1/3, 0, 0, 1/3 ],
    [ 0, 0, 0, 0, 0, 0, 1/3, 0, 8/3 ],
    [ 0, 0, 0, 0, 0, 0, 0, 1/3, 8/3 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]
]); 

bb0 := [&+[mat0[i,j]*A.j: j in [1..9]]: i in [1..9]];
assert bb0 eq [
  (1/3)*(A.1 + 56*A.6 + 126*A.7 + 101*A.8 + 2438*A.9),
  (1/2043)*(3*A.2 + 38*A.4 + 471*A.5 + 95432*A.6 + 50049*A.7 
      + 75876*A.8 + 1408079*A.9),
  (1/2043)*(A.3 + 167*A.4 + 543*A.5 + 175106*A.6 + 57658*A.7 
      + 87258*A.8 + 1872296*A.9),
  (1/9)*(A.4 + 529*A.6 + 2041*A.9),
  (1/3)*(A.5 + 159*A.6 + 105*A.7 + 160*A.8 + 2802*A.9),
  (1/3)*(A.6 + A.9),(1/3)*(A.7 + 8*A.9),(1/3)*(A.8 + 8*A.9),A.9];

// for i in [1..9] do
//   dd := RationalGCD(Eltseq(mat1[i]));
//   printf "b%o = %o(%o) \\\\ \n",i,dd,(1/dd)*&+[mat1[i,j]*S.j: j in [1..9]];
// end for;

// Computing maximal order (and repeating until the answer agrees 
// with the one I got earlier)
while true do 
  bb := Basis(MaximalOrder(A));  
  if bb eq bb0 then break; end if;
  delete A`MaximalOrder; // stop answer being cached
end while;

assert Abs(MyDiscriminant(A:bas:=bb)) eq 1;
assert [MinimalPolynomial(b): b in bb] eq [ 
   X^3 - X^2 + 67882988*X + 153570178243, 
   X^3 + 46000395*X + 93752525874, 
   X^3 + 80434914*X + 198363227932, 
   X^3 + 4444433*X + 1099577331, X^3 + 84844655*X + 243745052250, 
   X^3 - 3*X, X^3 + 725*X + 3507, X^3 + 671*X + 9393, 
   X^3 + 123*X + 254 ];

// Trivialising the obstruction algebra
mat := LLL(Matrix(Q,9,9,[Eltseq(b): b in bb]));
bb1 := [A!mat[i]: i in [1..9]];

assert bb1 eq [
  (1/2043)*(-12*A.2 - 63*A.3 - 4*A.4 - 73*A.6 + 18*A.7 + 8*A.9),
  (1/2043)*(-81*A.2 - 28*A.3 - 27*A.4 + 18*A.6 + 8*A.7 + 54*A.9),
  (1/681)*(-15*A.3 - 8*A.4 + 27*A.5 + 27*A.6 + 12*A.8),
  (1/2043)*(-27*A.2 + 28*A.3 + 21*A.4 + 69*A.5 + 75*A.6 
              + 154*A.7 - 45*A.8 + 18*A.9), 
  (1/2043)*(-15*A.2 - 91*A.3 + 49*A.4 - 12*A.5 + 67*A.6 - 91*A.7 
              - 81*A.8 + 10*A.9), 
  (1/2043)*(138*A.2 - 55*A.3 + 54*A.4 - 27*A.5 + 18*A.6 + 20*A.7 
              - 12*A.8 + 135*A.9), 
  (1/2043)*(-27*A.2 + 83*A.3 + 126*A.4 - 30*A.5 - 24*A.6 - 73*A.7 
              + 138*A.8 + 18*A.9),
  (1/2043)*(-36*A.2 + 37*A.3 + 48*A.4 + 138*A.5 - 81*A.6 - 173*A.7 
	     - 90*A.8 + 24*A.9),
  (1/2043)*(-681*A.1 - 27*A.2 - 85*A.3 - 9*A.4 + 6*A.6 - 73*A.7 + 18*A.9)
];

// for i in [1..9] do
//  dd := RationalGCD(Eltseq(mat[i]));
//    printf "b%o = %o(%o) \\\\ \n",i,dd,(1/dd)*&+[mat[i,j]*S.j: j in [1..9]];
// end for;

assert Abs(MyDiscriminant(A:bas:=bb1)) eq 1;
assert [MinimalPolynomial(b): b in bb1] eq
  [ X^2, X^2, X^2, X^3 - X, X^3 - X, X^3, X^3 - X, X^3 - X, X^2 + X ];

trivdata := [
    [ 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
    [ 6, -6, 3, 6, -6, 0, 0, -9, 0 ],
    [ -4, -3, -3, 0, 2, -3, 9, -9, 2 ],
    [ 0, 0, 0, 0, 0, 0, 12, 15, 0 ],
    [ 2, 3, 3, 0, -4, 3, 18, -18, 2 ],
    [ 2, 9, -6, 0, 2, -6, -9, 9, -4 ],
    [ -5, 3, 3, 0, -11, 3, -9, -9, 16 ],
    [ 1, -12, 3, -12, -8, 3, -9, 9, 7 ],
    [ 7, -9, -3, 9, -11, 6, 15, -15, 4 ]
];
MM := [Matrix(Q,3,3,x) : x in trivdata];

procedure printmat(M)
  print "\\begin{pmatrix}";
  for i in [1..3] do
    printf "%o & %o & %o ",M[i,1],M[i,2],M[i,3];
    if i lt 3 then print "\\\\"; else print ""; end if;
  end for;
  print "\\end{pmatrix} &";
end procedure;

// for i in [1..9] do 
//  printf "\\av_%o \\mapsto \n",i; 
//  printmat(MM[i]); 
// end for;

// Checking the trivialisation
assert forall{[i,j] : i,j in [1..9] |
  MM[i]*MM[j] eq &+[(A.i*A.j)[k]*MM[k]: k in [1..9]]};

// Computing the 27 quadrics
PP<[X]> := PolynomialRing(Q,8);
MC := MonomialCoefficient;
MD := MonomialsOfDegree;
mons := &join[MD(PP,d) : d in [0..2]];
// The type I quadrics
  LX := PolynomialRing(L,8);
  zT := &+[LX| basL[i]*LX.i : i in [1..8]];
  zmT := &+[LX| sigma(basL[i])*LX.i : i in [1..8]];
  Q1 := xT + rho[5]*zT*zmT;
  Q1 := PolynomialRing(Lplus,8)!Q1;
  coeffs := [Eltseq(MC(Q1,Parent(Q1)!mon)): mon in mons];
  quads1 := [&+[coeffs[i][j]*mons[i]: i in [1..#mons]]: j in [2..4]];
// The type II quadrics
  MX := PolynomialRing(M,8);
  zT1 := &+[MX| iota10(basL[i])*MX.i : i in [1..8]];
  zT2 := &+[MX| iota01(basL[i])*MX.i : i in [1..8]];
  zT := &+[MX| basL[i]*MX.i : i in [1..8]];
  zmT := &+[MX| sigma(basL[i])*MX.i : i in [1..8]];
  c := (1/3)*(iota10(lambdaT) + iota01(lambdaT) + 2*lambdaT);
  Q2 := c*zT - rho[4]*zmT^2 + rho[6]*zT1*zT2;
  Q2 := PolynomialRing(Mplus,8)!Q2;
  AbsEltseq := func<x|&cat[Eltseq(y): y in Eltseq(x)]>;
  coeffs := [AbsEltseq(MC(Q2,Parent(Q2)!mon)) : mon in mons];
  quads2 := [&+[coeffs[i][j]*mons[i]: i in [1..#mons]]: j in [1..24]];

function TidyUpPolynomials(polys,mons)
  mat := Matrix(#polys,#mons,[MC(f,mon): mon in mons,f in polys]);
  mat := LLL(Matrix(Basis(PureLattice(Lattice(mat)))));
  return [&+[mat[i,j]*mons[j]: j in [1..#mons]]: i in [1..#polys]];
end function;

quads := TidyUpPolynomials(quads1 cat quads2,mons);

// Projecting away from the "T = 0" component
mons1 := [1] cat [PP.i: i in [1..8]];
mat := Matrix(Q,27,9,[MC(q,mon): mon in mons1,q in quads]);
km := KernelMatrix(mat);
quads := [&+[km[i,j]*quads[j]: j in [1..27]]: i in [1..18]];
quads := TidyUpPolynomials(quads,mons);

printed_quads := [
    X[4]*X[6] - X[5]*X[6] - X[5]*X[7] + X[6]*X[8] + X[7]*X[8],
    2*X[1]*X[6] - X[3]*X[6] + X[4]*X[5] + X[5]^2 - X[5]*X[8] - 2*X[6]*X[7]
        + X[6]*X[8],
    -X[1]*X[6] - X[3]*X[6] - 2*X[4]*X[5] + X[4]*X[8] + X[5]^2 - X[5]*X[8] 
        + X[6]*X[8],
    -X[1]*X[6] + X[2]*X[4] - X[3]*X[6] + X[4]*X[5] - X[4]*X[7] - X[5]^2 - 
        X[5]*X[6] - X[5]*X[7] + X[5]*X[8] - X[6]*X[8] + X[7]*X[8],
    -X[2]*X[4] + X[2]*X[5] - X[4]*X[5] - X[4]*X[6] + X[4]*X[7] + X[5]*X[6]
        + X[5]*X[7] + X[6]*X[8] + X[7]*X[8],
    -X[1]*X[8] - X[2]*X[6] + X[2]*X[7] - X[3]*X[8] + X[5]*X[6] - X[5]*X[7]
        + X[6]^2 - X[6]*X[8] - X[7]^2 + X[7]*X[8] + X[8]^2,
    -2*X[1]*X[7] + X[3]*X[7] - X[4]^2 - X[4]*X[8] + X[5]^2 + X[6]^2 + 
        X[6]*X[7] - X[7]*X[8],
    -X[1]*X[7] + X[2]*X[5] + 2*X[3]*X[7] + X[4]^2 - X[4]*X[5] - X[4]*X[6] 
        - X[6]*X[8] + 2*X[7]^2,
    -X[1]*X[5] + 2*X[1]*X[6] + 2*X[1]*X[7] + X[2]*X[6] + X[2]*X[7] - 
        X[3]*X[5] - X[3]*X[6] - X[3]*X[7] + X[4]^2 + X[4]*X[5] - X[4]*X[6]
        + X[4]*X[8] + X[6]^2 + X[6]*X[7] + X[6]*X[8] - X[7]^2 + X[7]*X[8],
    -X[1]*X[4] + 2*X[1]*X[7] - X[2]*X[7] + 2*X[3]*X[4] - X[3]*X[7] + 
        X[4]^2 + X[4]*X[7] - X[4]*X[8] - X[5]^2 + 2*X[6]^2 - 2*X[7]^2 + 
        X[7]*X[8],
    2*X[1]*X[4] - X[1]*X[5] - X[2]*X[6] - X[3]*X[4] - X[3]*X[5] + 
        X[4]*X[6] - X[4]*X[7] + X[4]*X[8] + X[5]*X[8] - 2*X[6]^2 - 
        2*X[6]*X[7] - 3*X[7]^2,
    -X[1]*X[5] - 2*X[1]*X[6] + X[2]*X[6] + 2*X[3]*X[5] + X[3]*X[6] - 
        X[4]*X[5] + X[4]*X[6] - X[5]^2 + 2*X[5]*X[7] - X[5]*X[8] + 
        2*X[6]^2 - 2*X[6]*X[7] - X[6]*X[8],
    -X[1]*X[2] - 2*X[1]*X[5] + X[1]*X[6] + X[1]*X[7] - X[2]*X[3] + 
        X[2]*X[8] - 2*X[3]*X[5] + X[3]*X[6] + X[3]*X[7] - 3*X[4]*X[8] - 
        X[5]*X[8] - X[6]*X[8] - X[7]*X[8],
    -2*X[1]*X[2] - X[1]*X[6] - 2*X[1]*X[7] + X[2]*X[3] - X[2]*X[8] - 
        3*X[3]*X[5] + 2*X[3]*X[6] + X[3]*X[7] + 3*X[3]*X[8] - 2*X[4]^2 + 
        X[4]*X[6] - X[5]^2 - X[5]*X[6] - X[5]*X[7] - X[6]^2 - X[6]*X[8],
    2*X[1]^2 + X[1]*X[3] - X[1]*X[6] - X[1]*X[8] + 3*X[2]*X[4] - X[3]^2 - 
        X[3]*X[6] + 2*X[3]*X[8] - X[4]*X[5] + 3*X[4]*X[6] + 3*X[4]*X[7] + 
        2*X[4]*X[8] - X[5]^2 + 3*X[5]*X[7] + X[5]*X[8] - 2*X[6]*X[8] - 
        X[8]^2,
    4*X[1]^2 - 4*X[1]*X[3] - X[1]*X[5] + X[1]*X[6] - 2*X[1]*X[7] + 
        4*X[1]*X[8] + 2*X[2]*X[4] + X[2]*X[5] + X[2]*X[6] + X[2]*X[7] - 
        X[2]*X[8] + X[3]^2 - X[3]*X[5] - 2*X[3]*X[6] + X[3]*X[7] - 
        2*X[3]*X[8] + X[4]*X[5] + 4*X[4]*X[6] + X[4]*X[7] + 2*X[4]*X[8] - 
        X[5]^2 + 4*X[5]*X[6] + X[5]*X[7] + X[5]*X[8] + X[6]^2 + X[6]*X[7] 
        + X[6]*X[8] - X[7]^2 + X[7]*X[8] + X[8]^2,
    2*X[1]^2 + X[1]*X[3] + 2*X[1]*X[4] - 2*X[1]*X[5] + 5*X[1]*X[8] - 
        X[2]^2 + X[2]*X[4] + X[2]*X[5] - X[2]*X[6] - 4*X[2]*X[7] - 
        X[2]*X[8] - X[3]^2 - X[3]*X[4] + X[3]*X[5] - X[3]*X[8] - X[4]*X[5]
        + 4*X[4]*X[7] + 2*X[4]*X[8] - X[5]*X[7] - X[5]*X[8] + 2*X[6]^2 + 
        X[6]*X[7] + 2*X[7]^2 + 2*X[8]^2,
    X[1]^2 - X[1]*X[3] - X[1]*X[4] + X[1]*X[5] + 2*X[1]*X[6] - X[1]*X[7] -
        X[2]*X[4] + 2*X[2]*X[5] - 2*X[2]*X[6] - 2*X[3]^2 + 2*X[3]*X[4] - 
        2*X[3]*X[5] - X[3]*X[6] - X[3]*X[7] + 3*X[3]*X[8] + 2*X[4]^2 - 
        X[4]*X[5] + X[4]*X[6] - 4*X[4]*X[7] - X[4]*X[8] + X[5]*X[6] + 
        3*X[5]*X[7] + X[5]*X[8] + X[6]^2 + 2*X[6]*X[7] + X[6]*X[8] - 
        X[7]^2 - X[8]^2
];

assert ideal<PP|quads> eq ideal<PP|printed_quads>;

// Making changes of co-ordinates corresponding to the 
// trivialisation and the fudge factor 1/yT
T1 := Matrix(Q,9,9,[mapRtoV(<0,r[2]*yT>): r in basR]);
T2 := Matrix(Q,9,9,[Eltseq(mat):mat in MM]);
mat := Transpose(T2^(-1)*T1);

assert (1/4)*mat eq Matrix(Rationals(),9,9,[ 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -70, -54, 144, 12, 86, 423, 6, -48, -16, 
  360, 615, 1128, -444, -510, 663, -372, 207, 150, 
  160, -180, -621, 222, -257, 648, 174, 291, 97, 
  -75, -48, 195, -195, 21, -285, -69, -81, 54, 
  3, -24, -267, 24, -192, -21, 87, 81, 189, 
  -69, -81, -108, -9, 57, -135, 117, 36, 12, 
  -105, -81, -270, 18, 129, 27, 9, -72, -24, 
  252, -72, -801, 72, -333, 423, 261, 243, 81 ]);

SS<z11,z12,z13,z21,z22,z23,z31,z32,z33> := PolynomialRing(Q,9);
subst := [&+[mat[i,j]*SS.j: j in [1..9]]: i in [2..9]];
quads := [Evaluate(q,subst) : q in quads];
quads := TidyUpPolynomials(quads,MD(SS,2));
assert #quads eq 18;

// Substituting z_ij = x_i y_j
RR<x1,x2,x3,y1,y2,y3> := PolynomialRing(Q,6);
zz := [[x1,x2,x3][i]*[y1,y2,y3][j]: i,j in [1..3]];
quads := [Evaluate(f,zz): f in quads];

// Extracting a cubic
R<x,y,z> := PolynomialRing(Q,3);
monsx := [Evaluate(mon,[x1,x2,x3]): mon in MD(R,3)];
monsy := [Evaluate(mon,[y1,y2,y3]): mon in MD(R,2)];
mons := [mx*my : mx in monsx, my in monsy];
forms := [x*q : x in [x1,x2,x3], q in quads];
mat := Matrix(54,50,[MC(f,mons[i]): i in [11..60], f in forms]);
km := KernelMatrix(mat);
cubic := &+[km[1,i]*forms[i]: i in [1..54]];
cubic := (-1/1548)*Evaluate(cubic,[x,y,z,1,0,0]);
model := GenusOneModel(cubic);
assert IsIsomorphic(Jacobian(model),E);
assert Discriminant(model) eq Discriminant(E0); // already minimal
assert forall{p : p in BadPrimes(E) | IsLocallySoluble(model,p)};
assert cubic eq 3*x^3 - 13*x^2*y + 4*x^2*z + 2*x*y^2 + x*y*z 
                  - y^3 - 5*y^2*z - y*z^2 + z^3;
assert Reduce(cubic) eq x^3 + 2*x^2*z + 4*x*y^2 + x*y*z - 4*x*z^2 
                    + 3*y^3 - 9*y^2*z + 3*y*z^2 - 6*z^3;

FF := [
  3*x^3 - 13*x^2*y + 4*x^2*z + 2*x*y^2 + x*y*z 
	- y^3 - 5*y^2*z - y*z^2 + z^3,
  x^3 + 6*x^2*y + 4*x^2*z + 4*x*y^2 + 5*x*y*z + 2*x*z^2 + y^3 
	- 3*y^2*z + 7*y*z^2 + 6*z^3,
  x^3 - 2*x^2*y - x^2*z - 7*x*y*z + 8*x*z^2 + 4*y^3 
        - 5*y^2*z + 6*y*z^2 + z^3,
  x^3 - 2*x^2*z + 4*x*y^2 + 3*x*y*z - 5*x*z^2 - y^3 + 6*y^2*z 
        + 2*y*z^2 + 7*z^3 
];

assert cubic eq FF[1];
print "F1 =",cubic;

// print "Computing the other elements in III[3]";
// // SetVerbose("ThreeDescent",2);
// // SetClassGroupBounds(500);
// time three_desc := ThreeDescent(E0);
// print "Checking answer";
// cubics0 := [GenusOneModel(x): x in FF];
// cubics1 := [GenusOneModel(x): x in three_desc];
// assert #cubics1 eq 4;
// time for m0 in cubics0 do 
//   assert exists{m1 : m1 in cubics1 | IsEquivalent(m0,m1:E := E0)};
// end for;

//////////////////////////////////////////////////////////////

printf "\nSection 8.2. Adding ternary cubics\n";

Q := Rationals();
R<x,y,z> := PolynomialRing(Q,3); 

E := EllipticCurve("126a3");
cubics := [
    x^3 + x*y^2 - x*y*z + x*z^2 + y^3 + 3*y^2*z - 6*y*z^2 + z^3,
    2*x^2*y + 2*x^2*z + 3*x*y^2 - x*y*z + 2*x*z^2 + 2*y*z^2 + 2*z^3
];
models := [GenusOneModel(c): c in cubics];
assert cInvariants(models[1]) eq cInvariants(E);
assert cInvariants(models[2]) eq cInvariants(E);
assert Discriminant(E) eq -2^6*3^6*7^3;
assert [IsLocallySoluble(models[1],p): p in [2,3,7]] eq [false,true,false];

K<zeta3> := CyclotomicField(3);
RK := PolynomialRing(K,3);
sigma := hom<K->K|zeta3^2>;
P := E![1,13];
Q := E(K)![-6,21*zeta3 + 13];
assert 3*P eq E!0;
assert 3*Q eq E!0;
assert E(K)![sigma(x): x in Eltseq(P)] eq P;
assert E(K)![sigma(x): x in Eltseq(Q)] eq -Q;

TT := ThreeTorsionPoints(E);
assert TT eq <P,-P,-Q,-Q+P,-Q-P>;

MM := ThreeTorsionMatrices(E,models[1]);
MP := (-1/336)*MM[1];
MQ := (1/252*(zeta3 - 1))*Matrix(K,3,3,[sigma(MM[3][i,j]):i,j in [1..3]]);

assert MP eq Matrix(3,3,[ 1, 0, 0, 0, -1, 1, 0, -1, 0 ]);
assert MQ eq Matrix(3,3,[ 0, 1 - zeta3, 1 + 2*zeta3, 
  1, 1, -1 - zeta3, 1 + zeta3, -zeta3, -1 ]);
assert cubics[1]^MP eq Determinant(MP)*cubics[1];
assert (RK!cubics[1])^MQ eq Determinant(MQ)*(RK!cubics[1]);
assert Determinant(MP) eq 1;
assert Determinant(MQ) eq -zeta3^2*(1-zeta3)^3;

NN := ThreeTorsionMatrices(E,models[2]);
NP := (1/48)*NN[1];
NQ := 1/72*(zeta3 + 2)*Matrix(K,3,3,[sigma(NN[3][i,j]):i,j in [1..3]]);

assert NP eq Matrix(3,3,[ 0, -3, -1, 2, 2, -2, -2, 0, -2 ]);
assert NQ eq Matrix(3,3,[ 1, 4 + 2*zeta3, -4*zeta3, 
  4 + 2*zeta3, 1 - zeta3, 2 + 4*zeta3, -2*zeta3, 1 + 2*zeta3, -2 + zeta3]);
assert cubics[2]^NP eq Determinant(NP)*cubics[2];
assert (RK!cubics[2])^NQ eq Determinant(NQ)*(RK!cubics[2]);
assert Determinant(NP) eq -28;
assert Determinant(NQ) eq (4-zeta3)^3*(1-2*zeta3^2)/(1-2*zeta3);

///////////////////////////////////////////////////////////////

// Second example

Q := Rationals();
R<x,y,z> := PolynomialRing(Q,3); 

E := EllipticCurve("1722f1");
assert ThreeTorsionType(E) eq "Generic";
print "E =",CremonaReference(E);

// A 3-torsion point on E
P<X> := PolynomialRing(Q);
f := X^8 + 234*X^4 + 1256*X^2 - 4563;
L<u> := NumberField(f);
OL := RingOfIntegers(L);
T := E(L)![1/192*(u^6 + 9*u^4 + 315*u^2 + 1979), 
   1/44928*(-643*u^7 - 117*u^6 - 1755*u^5 - 1053*u^4 
	    - 166257*u^3 - 36855*u^2 - 888689*u - 254007) ];
assert 3*T eq E!0;
E`ThreeTorsionPoints := <T>;

cubics := [
    x^3 - 2*x^2*z + 2*x*y^2 + x*y*z + 3*x*z^2 + y^3 + 3*y^2*z - y*z^2 + 2*z^3,
    3*x^2*y + x^2*z - x*y^2 + 3*x*y*z - 2*x*z^2 + y^3 + 6*y*z^2 + z^3
];
printf "F1 = %o\nF2 = %o\n",cubics[1],cubics[2];
models := [GenusOneModel(c): c in cubics];
assert cInvariants(models[1]) eq cInvariants(E);
assert cInvariants(models[2]) eq cInvariants(E);
assert Discriminant(E) eq -2^8*3^3*7^3*41; 
assert [IsLocallySoluble(models[1],p): p in [2,3,7,41]] 
  eq [true,false,false,true];

alphas := [ThreeSelmerElement(E,model)[1]: model in models];
alpha1 := 1/13312*(-11*u^7 - 65*u^6 - 39*u^5 - 117*u^4 
           - 2561*u^3 - 16419*u^2 - 20173*u - 126503);
alpha2 := 1/6656*(-253*u^7 + 364*u^6 - 793*u^5 + 1092*u^4 
            - 58695*u^3 + 81172*u^2 - 457635*u + 616252);
assert IsPower(alphas[1]/alpha1,3) or IsPower(alphas[1]*alpha1,3);
assert IsPower(alphas[2]/alpha2,3) or IsPower(alphas[2]*alpha2,3);

alpha := alpha1*alpha2;

// Setting up fields L and M and the maps between them
P<Y> := PolynomialRing(L);
g := Y^6 + u^2*Y^4 + (u^4 + 234)*Y^2 + u^6 + 234*u^2 + 1256;
M<v> := NumberField(g);
sigma := hom<L->L|-u>;
tau := hom<M->M|-v>;
u10 := 1/52396032*(-157*u^6 - 1521*u^4 - 30615*u^2 + 177957)*v^5 + 
    1/52396032*(157*u^7 + 1521*u^5 + 30615*u^3 + 493787*u)*v^4 + 
    1/26198016*(-1521*u^6 + 6123*u^4 + 39277*u^2 - 716391)*v^3 + 
    1/671744*(39*u^7 - 157*u^5 + 7605*u^3 + 18369*u)*v^2 + 
    1/52396032*(-18369*u^6 + 493787*u^4 - 3581955*u^2 + 47018985)*v + 
    1/1343488*(471*u^7 + 4563*u^5 + 91845*u^3 + 2153105*u);
u01 := tau(u10);
assert {r[1]: r in Roots(f,M)} eq {u,-u,v,-v,u10,-u10,u01,-u01};
iota10 := hom<L->M|u10>;
iota01 := hom<L->M|u01>;
T10 := E(M)![iota10(x): x in Eltseq(T)];
T01 := E(M)![iota01(x): x in Eltseq(T)];
assert T01 + T10 eq T;

// The etale algebras R and (R tensor R)
R := car<Q,L>;
RR := car<Q,L,L,L,L,M>;

// Converting alpha to rho 
s := 1/128*(-5*u^6 - 17*u^4 - 1183*u^2 - 8779);
t := 1/26198016*(-2513*u^7 - 23205*u^5 - 490035*u^3 + 358176*u^2 
  - 4099543*u + 3939936)*v^4 + 1/13099008*(-245*u^7 + 98007*u^5 
  + 179088*u^4 + 1743105*u^3 - 1612387*u - 33131280)*v^2 
  + 1/26198016*(-799141*u^7 + 358176*u^6 - 2714985*u^5 
  - 196664559*u^3 + 83813184*u^2 - 1533143171*u + 596363040);

assert s^3 eq alpha*sigma(alpha);
assert t^3 eq sigma(alpha)*iota10(alpha)*iota01(alpha);
rho := RR!<1, 1, 1, sigma(alpha)/s,s,t/s>;

// The Weil pairing as an element of (R tensor R)
zeta3 := 1/52396032*(39*u^7 - 157*u^5 + 7605*u^3 + 18369*u)*v^5 + 
    1/26198016*(-157*u^7 - 1521*u^5 - 30615*u^3 - 157915*u)*v^3 + 
     1/52396032*(4563*u^7 - 18369*u^5 + 1561529*u^3 + 2149173*u)*v - 1/2;
assert zeta3^3 eq 1;
eps := RR!<1, 1, 1, 1, 1, zeta3 >;

// Computing a good basis for R (depending on alpha)
alphaconj := Conjugates(alpha);
aa := ideal<OL|alpha>;
ff := Factorization(aa);
FracOL := FieldOfFractions(OL);
ccinv := &*[PowerIdeal(FracOL)| f[1]^(-Floor(f[2]/3)): f in ff];
basL := [L!x : x in Basis(ccinv)];
for ctr in [1..1] do  // perhaps iterate a few times?
  MM := Matrix(8,8,[Conjugates(x): x in basL]);
  MMconj := Matrix(8,8,[ComplexConjugate(x): x in Eltseq(MM)]);
  D := DiagonalMatrix([Abs(x)^(2/3): x in alphaconj]);
  A := MM*D*Transpose(MMconj);
  A := Matrix(8,8,[Re(A[i,j]):i,j in [1..8]]);
  A := A + Transpose(A);
  _,cob := LLLGram(A);
  basL := [&+[cob[i,j]*basL[j]: j in [1..8]]: i in [1..8]];
end for;
basR := [R!<1,0>] cat [R|<0,x>: x in basL];
assert basR eq [ R | 
    <1, 0>,
    <0, 1/39936*(15*u^7 + 13*u^6 - 65*u^5 + 13*u^4 + 4069*u^3 + 
        3055*u^2 - 2675*u - 10569)>,
    <0, 1/19968*(-7*u^7 + 26*u^6 + 65*u^5 - 130*u^4 - 1885*u^3 + 
        6422*u^2 + 5859*u - 8814)>,
    <0, 1/19968*(-4*u^7 - 13*u^6 + 26*u^5 + 65*u^4 - 1144*u^3 - 
        5083*u^2 - 318*u + 8775)>,
    <0, 1/39936*(-9*u^7 - 65*u^6 + 91*u^5 + 403*u^4 - 2795*u^3 - 
        17459*u^2 + 15385*u + 52065)>,
    <0, 1/19968*(4*u^7 + 13*u^6 - 26*u^5 - 65*u^4 + 1144*u^3 + 2587*u^2
        + 318*u + 3705)>,
    <0, 1/39936*(3*u^7 + 13*u^6 - 65*u^5 - 143*u^4 + 169*u^3 + 2119*u^2
        - 9323*u - 1989)>,
    <0, 1/19968*(7*u^7 - 13*u^6 - 13*u^5 + 143*u^4 + 1781*u^3 - 
        4615*u^2 - 3311*u + 14469)>,
    <0, 1/13312*(3*u^7 + 13*u^6 - 13*u^5 - 195*u^4 + 481*u^3 + 3471*u^2
        + 1129*u - 7449)>
  ];

// Structure constants for the obstruction algebra (checked below)
strconsts := [
    [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
    [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
    [ 56, -2, -2, 0, 2, 3, -2, 2, 1 ],
    [ 1, 6, 4, 7, 2, -8, 7, -4, 1 ],
    [ -36, 4, 6, 2, 0, -3, -2, -2, 1 ],
    [ -18, 0, -3, -4, -1, 7, 0, 2, 0 ],
    [ 19, 12, 8, 7, 9, -10, 4, -9, -2 ],
    [ -9, 0, 6, 0, 3, -3, -4, -3, -1 ],
    [ 28, -6, -4, -1, -5, 1, -5, 7, 2 ],
    [ -39, 12, 6, 3, -1, -2, 0, -1, 4 ],
    [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
    [ 1, -6, -2, 1, -5, -1, -5, -2, 0 ],
    [ -22, -5, -5, -2, -5, 8, -3, 9, 1 ],
    [ -57, -8, -5, 0, -2, 5, 5, 4, -3 ],
    [ -18, 6, 1, 1, 7, -5, 4, 1, -5 ],
    [ -37, -8, -3, 2, -2, -1, 0, 4, 2 ],
    [ 9, -2, 6, -10, 0, -2, 2, 3, 2 ],
    [ -103, 2, -1, -4, -2, 2, 0, 3, -4 ],
    [ 15, -1, 0, -10, 15, 4, -4, -2, 0 ],
    [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
    [ -36, 2, -3, 6, -4, 0, -1, -1, -2 ],
    [ -57, -3, -2, -4, 2, 2, -5, 6, 3 ],
    [ -60, -8, -1, -4, 4, -2, 3, 1, 0 ],
    [ 54, -5, -1, -1, -1, 0, 0, 2, -5 ],
    [ -57, -6, 3, -5, -1, 4, 3, 8, 0 ],
    [ 9, 0, -1, -4, -1, 0, 5, 4, 2 ],
    [ -30, -11, -17, 4, -9, 2, -10, -2, 1 ],
    [ -21, 4, -9, 1, 15, 8, 1, 2, -2 ],
    [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
    [ -18, 4, 0, -3, -2, -2, -2, 0, 0 ],
    [ -18, -4, -5, 0, -1, 7, -9, 0, 4 ],
    [ 54, -2, 5, -7, 2, 0, 3, -1, 4 ],
    [ 90, 1, 5, 5, 0, -4, 0, -6, -1 ],
    [ -18, -6, -3, -6, 0, 7, -3, 2, 6 ],
    [ -27, -5, -7, 3, -3, 1, 6, -2, 1 ],
    [ 27, 1, 1, -3, -6, 0, -4, -3, 3 ],
    [ 42, -8, 6, 4, -6, 5, 4, 5, -2 ],
    [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
    [ 19, -10, -10, 0, -7, 4, -3, 6, -1 ],
    [ -37, 11, 3, 0, 1, 1, 1, 3, 3 ],
    [ -57, 10, 0, 5, 4, -2, 10, -3, 0 ],
    [ -18, 19, 6, 4, 8, -5, 7, -6, -3 ],
    [ -58, 6, 6, 4, -2, -3, 6, 2, 2 ],
    [ -87, -6, 10, -6, 0, -4, -1, -3, -2 ],
    [ -46, 8, -6, 6, -2, -3, 2, -2, 0 ],
    [ -42, 15, 12, 12, 17, -20, 3, -13, 0 ],
    [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
    [ -9, -4, -6, -1, -6, 1, 4, 1, 1 ],
    [ 9, 11, 3, 6, 3, -9, 0, -4, -3 ],
    [ 9, 9, 5, 5, 5, -9, 2, -5, -4 ],
    [ -27, -2, -1, -3, 0, 7, 0, 4, 1 ],
    [ -87, 4, -2, -2, -6, 1, -3, 2, 2 ],
    [ -18, 0, 4, -4, 0, -3, 1, -1, 0 ],
    [ 87, -4, 2, 6, 10, -6, 11, -3, -2 ],
    [ -9, 13, 3, 4, 5, -15, 13, -8, -3 ],
    [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
    [ 28, 10, 2, 6, 1, 0, -1, -9, 3 ],
    [ -103, -8, -7, 4, 0, 1, -4, 0, 0 ],
    [ -30, -7, 4, -7, -1, -4, 3, 5, 1 ],
    [ 27, -10, -2, -2, -7, 0, 0, 7, -6 ],
    [ -46, 0, -6, -8, 12, 6, 0, -1, 0 ],
    [ 87, 10, 2, -10, 4, 1, 1, 4, 6 ],
    [ 14, -10, -10, -2, -12, 0, -8, 5, 2 ],
    [ 48, 8, 0, -4, 8, 5, 2, 9, -1 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
    [ -39, 6, 6, -6, 5, -2, 9, 2, 1 ],
    [ 15, -4, 3, -1, -15, -5, -7, 1, 3 ],
    [ -21, -14, 0, 1, -12, -10, 4, -7, -2 ],
    [ 42, -11, -15, -8, -6, 2, -8, -1, -2 ],
    [ -42, -9, -3, -3, -16, 4, -3, -1, 3 ],
    [ -9, 1, -15, 13, -10, 6, -8, 4, 0 ],
    [ 48, -16, -3, -10, -10, -7, 5, 9, -4 ],
    [ 246, 18, 3, 9, 3, -3, 6, -12, -9 ]
];

function AlgebraToVectorSpace(basR)
  V := VectorSpace(Q,9);
  bb := [&cat[Eltseq(x): x in b]: b in basR];
  psi := hom<V->V|Matrix(9,9,bb)>;
  mapRtoV := func<r|V!(&cat[Eltseq(x): x in r]) @@ psi>;
  return V,mapRtoV;
end function;

function TraceMap(rr)
  x1 := rr[1] + Trace(rr[5]);
  x2 := rr[2] + rr[3] + rr[4] + Trace(rr[6]);
  return R!<x1,x2>;
end function;

function TensorMap(r1,r2)
  a1,b1 := Explode(r1);
  a2,b2 := Explode(r2);
  bb1 := sigma(b1);
  bb2 := sigma(b2);
  c := iota10(b1)*iota01(b2);
  return elt<RR|a1*a2,b1*a2,a1*b2,bb1*bb2,b1*bb2,c>;
end function;

// Computing the structure constants
BB := [TensorMap(basR[i],basR[j]):i,j in [1..9]];
V,mapRtoV := AlgebraToVectorSpace(basR);
cc := [ mapRtoV(TraceMap(<eps[i]*rho[i]*bb[i] : i in [1..6]>)): bb in BB];
// Creating the obstruction algebra
A := AssociativeAlgebra< V | cc : Check := true >;
// Checking structure contstants are as above.
assert strconsts eq [Eltseq(A.i*A.j): i,j in [1..9]];

assert Identity(A) eq A.1;
assert A.2*A.2 eq 56*A.1 - 2*A.2 - 2*A.3 + 2*A.5 + 3*A.6 
                                        - 2*A.7 + 2*A.8 + A.9; 
assert A.2*A.3 eq A.1 + 6*A.2 + 4*A.3 + 7*A.4 + 2*A.5 - 8*A.6 
                                        + 7*A.7 - 4*A.8 + A.9; 
assert A.2*A.4 eq -36*A.1 + 4*A.2 + 6*A.3 + 2*A.4 
                                        - 3*A.6 - 2*A.7 - 2*A.8 + A.9; 
assert A.2*A.5 eq -18*A.1 - 3*A.3 - 4*A.4 - A.5 + 7*A.6 + 2*A.8; 
assert A.2*A.6 eq 19*A.1 + 12*A.2 + 8*A.3 + 7*A.4 + 9*A.5 - 10*A.6 
                                        + 4*A.7 - 9*A.8 - 2*A.9; 
assert A.2*A.7 eq -9*A.1 + 6*A.3 + 3*A.5 - 3*A.6 - 4*A.7 - 3*A.8 - A.9; 
assert A.2*A.8 eq 28*A.1 - 6*A.2 - 4*A.3 - A.4 - 5*A.5 + A.6  
                                        - 5*A.7 + 7*A.8 + 2*A.9; 
assert A.2*A.9 eq -39*A.1 + 12*A.2 + 6*A.3 + 3*A.4 - A.5 
                                        - 2*A.6 - A.8 + 4*A.9; 

// Printing out some structure constants
// S<a1,a2,a3,a4,a5,a6,a7,a8,a9> := PolynomialRing(Q,9);
// for i in [2..2] do
// for j in [2..9] do
//   printf "a%o*a%o = %o \\\\ \n",i,j,&+[Eltseq(A.i*A.j)[k]*S.k: k in [1..9]];
// end for; end for;
// print [MinimalPolynomial(x): x in Basis(A)];

pp := Decomposition(OL,7);
assert exists(p){p[1] : p in pp | Valuation(alpha,p[1]) mod 3 eq 1};
assert exists(q){p[1] : p in pp | Valuation(alpha,p[1]) mod 3 eq 2};
assert IsPower(alpha*(p*q^2)^(-1),3);
assert Norm(p) eq 7^3;
assert Norm(q) eq 7^3;

assert Abs(Discriminant(OL)) eq 2^4*3^7*41^4;
assert Abs(MyDiscriminant(A)) eq 2^4*3^16*7^6*41^4;
// print [MinimalPolynomial(b): b in Basis(A)];

// A basis for a maximal order (checked below)
mat0 := Matrix(9,9,[
    [ 1/3, 0, 0, 0, 0, 2/3, 2/3, 2, 17/3 ],
    [ 0, 1/246, 0, 5/123, 11/82, 130/123, 37/246, 713/246, 10201/246 ],
    [ 0, 0, 1/246, 16/123, 0, 12/41, 139/246, 359/246, 5843/123 ],
    [ 0, 0, 0, 1/3, 0, 2/3, 0, 4/3, 119/3 ],
    [ 0, 0, 0, 0, 1/3, 2/3, 0, 7/3, 22/3 ],
    [ 0, 0, 0, 0, 0, 1, 0, 2, 34 ],
    [ 0, 0, 0, 0, 0, 0, 1, 0, 32 ],
    [ 0, 0, 0, 0, 0, 0, 0, 1, 16 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]
]);
bb0 := [&+[mat0[i,j]*A.j: j in [1..9]]: i in [1..9]];

// Computing maximal order (and repeating until the answer agrees 
// with the one I got earlier)
while true do 
  bb := Basis(MaximalOrder(A));  
  if bb eq bb0 then break; end if;
  delete A`MaximalOrder; // stop answer being cached
end while;

assert Abs(MyDiscriminant(A:bas:=bb)) eq 3^6*7^6;
print "Maximal order has discriminant 3^6*7^6";

// Rewriting as a norm equation
mat := LLL(Matrix(Q,9,9,[Eltseq(b): b in bb]));

bb1 := [A!mat[i]: i in [1..9]];
assert Abs(MyDiscriminant(A:bas:=bb)) eq 3^6*7^6;
assert [MinimalPolynomial(b): b in bb1] eq [ 
   X^3 + 2*X + 1, X^3 - 7*X - 2, X^3 + 3*X + 12, X^3 - X + 2, 
   X^3 - 7*X - 26, X^3 + 2*X - 1, X^3 + 5, X^3 - 7*X + 2, 
   X^3 - X^2 - X + 2];

uu := (1/246)*(A![ -82, -21, -32, -4, -37, 26, 23, 25, 13 ]);
vv := (1/246)*(A![ 0, 256, 225, -80, 166, -224, -335, -81, 104 ]);

poly := X^3 + X^2 - 4*X + 1;
assert MinimalPolynomial(uu) eq poly;
assert Discriminant(poly) eq 13^2;

L<u> := NumberField(poly);
sigma := hom<L->L|u^2 + u - 3>;
assert MinimalPolynomial(u) eq MinimalPolynomial(sigma(u));
assert vv*uu*vv^(-1) eq uu^2 + uu - 3;
assert vv^3 eq 3^2*5*7^2*(A!1);
assert #Decomposition(L,3) eq 1;
assert #Decomposition(L,7) eq 1;
assert NormEquation(L,3^2*5*7^2) eq false;

